Strategies for Conceptual Change in Convolutional Neural Networks

A remarkable feature of human beings is their capacity for creative behaviour, referring to their ability to react to problems in ways that are novel, surprising, and useful. Transformational creativity is a form of creativity where the creative behaviour is induced by a transformation of the actor's conceptual space, that is, the representational system with which the actor interprets its environment. In this report, we focus on ways of adapting systems of learned representations as they switch from performing one task to performing another. We describe an experimental comparison of multiple strategies for adaptation of learned features, and evaluate how effectively each of these strategies realizes the adaptation, in terms of the amount of training, and in terms of their ability to cope with restricted availability of training data. We show, among other things, that across handwritten digits, natural images, and classical music, adaptive strategies are systematically more effective than a baseline method that starts learning from scratch.

==> figs/CNNTikz.py <==
import numpy as np

def square(l, bias, level_x, level_y, fill=True):
    # (1.5,0) -- (2.5,0) -- (2.5,1) -- (1.5,1) -- (1.5,0);

    if fill:
        f = '[fill=black,opacity=0.1,draw=black]'
    else:
        f = ''
    s = ('\draw{10} ({0},{1}) -- ({2},{3}) '
         '-- ({4},{5}) -- ({6},{7}) -- '
         '({8},{9});').format(
             level_x+ bias, level_y+bias,
             level_x + l +bias, level_y+bias,
             level_x +l+bias, level_y +l+bias,
             level_x+bias, level_y +l+bias,
             level_x+bias, level_y+bias,
             f)
    return s
    
def c_layer(n_filters, l, bias, level_x, level_y=0, fill=True):

    lyr = ''

    for i in range(n_filters)[::-1]:
        s = square(l, i*bias, level_x, level_y, fill)
        s = '{0} \n'.format(s)
        lyr += s

    return lyr

def d_layer(level_x, h, w, k, level_y=0):
        #\draw[fill=black,draw=black,opacity=0.5] (10.5,0) -- (11,0) -- (12.5,1.75) -- (12,1.75) -- (10.5,0);
    s=('\draw[fill=black,draw=black,opacity=0.5] '
       '({0},{1}) -- ({2},{3}) -- ({4},{5}) -- '
       '({6},{7}) -- ({0},{1});').format(
           level_x, level_y,
           level_x+w, level_y,
           level_x+w+h*np.sin(k), level_y+h*np.cos(k),
           level_x+h*np.sin(k),level_y+h*np.cos(k))
    return s

def line(x_s,y_s,x_e,y_e):
    s = ('\draw[dotted] ({0},{1})'
         ' -- ({2}, {3});').format(
             x_s, y_s,
             x_e, y_e
         )
    return s

def union(ol, pl,x_s, y_s, x_e, y_e):
    
    inf = line(x_s+ol, y_s, x_e, y_e)
    sup = line(x_s+ol, y_s + ol, x_e, y_e + pl)

    return inf + '\n' + sup

def c_union(n_filters, bias, ol, pl, x_s, y_s, x_e, y_e):

    s = ''

    for i in range(n_filters)[::-1]:
        u = union(ol, pl, x_s+i*bias, y_s+i*bias, x_e, y_e)
        s += u + '\n'

    return s

def main():
    bias = 0.1
    delta = 1

    l0_x = 0
    l0_l = 1.5    
    l_in = square(l0_l, 0, l0_x, 0)
    n0 = ('\\node at ({0},{1}){{\\tiny\\begin{{tabular}}{{c}}Input '
          '\\\\ layer $l = 0$\end{{tabular}}}};').format(
          l0_x + l0_l/2., -1)

    l1_x = l0_x + l0_l + delta
    l1_l = 1
    L1 = c_layer(9, l1_l, bias, l1_x)
    n1 = ('\\node at ({0},{1}){{\\tiny\\begin{{tabular}}{{c}}Convolutional '
          '\\\\ layer $l = 1$\end{{tabular}}}};').format(
          l1_x + l1_l/2., -1)


    ol = 0.2
    pl = 0.1
    o0 = square(ol,0, l0_x + l0_l/4. - ol/2. , l1_l/2. + ol, False)
    p1 = square(0.1, 0, l1_x + l1_l/4. -pl/2. , l1_l/2. + pl, False)
    u01 = union(ol, pl,l0_x + l0_l/4. - ol/2., l1_l/2. + ol, l1_x + l1_l/4. -pl/2, l1_l/2. + pl)

    l2_x = l1_x + l1_l + delta
    l2_l = 0.75
    l2_n = 9
    L2 = c_layer(l2_n, l2_l, bias, l2_x)
    n2 = ('\\node at ({0},{1}){{\\tiny\\begin{{tabular}}{{c}}Pooling '
          '\\\\ layer $l = 2$\end{{tabular}}}};').format(
          l2_x + l2_l/2., -1)
    o1 = square(ol, 0,l1_x + 3.*l1_l/4. - ol/2., l2_l/4., fill=False)
    p2 = square(pl, 0, l2_x + l2_l/4. -pl/2., l2_l/4., fill=False)
    u12 = union(ol, pl, l1_x + 3.*l1_l/4. - ol/2. , l2_l/4., l2_x + l2_l/4. -pl/2.,  l2_l/4.)

    l3_x = l2_x + l2_l + delta
    l3_l = 0.75
    l3_n = 5
    L3 = c_layer(l3_n, l3_l, bias, l3_x)
    n3 = ('\\node at ({0},{1}){{\\tiny\\begin{{tabular}}{{c}}Convolutional'
          '\\\\ layer $l = 3$\end{{tabular}}}};').format(
          l3_x + l3_l/2., -1) 
    o_l = c_layer(9, ol, bias, l2_x + l2_l - l2_l/4 - ol/2., l3_l / 2., False)
    p3 = square(pl, 0, l3_x + l3_l/4. -pl/2., l3_l/2., fill=False )
    u23 = c_union(9, bias, ol, pl, l2_x + l2_l - l2_l/4 - ol/2.,l3_l / 2.,l3_x + l3_l/4. -pl/2., l3_l/2.)

    l4_x = l3_x + l3_l + delta
    l4_l = 0.5
    l4_n = 5
    L4 = c_layer(l4_n, l4_l, bias, l4_x)
    n4 = ('\\node at ({0},{1}){{\\tiny\\begin{{tabular}}{{c}}Pooling'
          '\\\\ layer $l = 4$\end{{tabular}}}};').format(
          l4_x + l4_l/2., -1) 
    o3 = square(ol, 0, l3_x + 3*l3_l/4. - ol/2., l4_l/4., False)
    p4 = square(pl, 0, l4_x + l4_l/4. - pl/2., l4_l/4., False)
    u34 = union(ol, pl,l3_x + 3*l3_l/4. - ol/2., l4_l/4, l4_x + l4_l/4. - pl/2., l4_l/4.)

    l5_x = l4_x + l4_l + delta
    l5_w = 0.5
    l5_h = 1.75
    l5_k = np.pi/4
    L5 = d_layer(l5_x, l5_h, l5_w, l5_k)
    n5 = ('\\node at ({0},{1}){{\\tiny\\begin{{tabular}}{{c}}Dense '
          '\\\\ layer $l = 5$\end{{tabular}}}};').format(
          l5_x + l5_w, -1) 
    u45 = line(l4_x + l4_l, 0, l5_x, 0) + '\n'
    u45 += line(l4_x + l4_l, 0, l5_x+l5_h*np.sin(l5_k),l5_h*np.cos(l5_k)) + '\n'
    u45 += line(l4_x + l4_l + (l4_n - 1) * bias, (l4_n - 1) * bias + l4_l, l5_x, 0) + '\n'
    u45 += line(l4_x + l4_l + (l4_n - 1) * bias, (l4_n - 1) * bias + l4_l,l5_x+l5_h*np.sin(l5_k),l5_h*np.cos(l5_k))
    l6_x = l5_x + l5_w + delta + 0.5
    l6_w = 0.5
    l6_h = .75
    l6_k = l5_k
    L6 = d_layer(l6_x, l6_h, l6_w, l6_k, (l5_h - l6_h)/2)
    n6 = ('\\node at ({0},{1}){{\\tiny\\begin{{tabular}}{{c}}Dense '
          '\\\\ layer $l = 6$\end{{tabular}}}};').format(
          l6_x + l6_w/2., -1) 
    u56 = line(l5_x+l5_w, 0, l6_x, (l5_h - l6_h)/2) + '\n'
    u56 += line(l5_x +l5_w, 0, l6_x+l6_h*np.sin(l6_k),l6_h*np.cos(l6_k) + (l5_h - l6_h)/2) + '\n'
    u56 += line(l5_x+l5_h*np.sin(l5_k)+l5_w,l5_h*np.cos(l5_k),l6_x+l6_h*np.sin(l6_k), l6_h*np.cos(l6_k) + (l5_h - l6_h)/2) + '\n'
    u56 += line(l5_x+l5_h*np.sin(l5_k)+l5_w,l5_h*np.cos(l5_k), l6_x, (l5_h - l6_h)/2) + '\n'

    CNN = (n0+ '\n\n'+ l_in + '\n\n' + o0 + '\n\n'+ u01 + '\n\n'
           + n1 + L1 + '\n\n'+ p1+ '\n\n' +o1+ '\n\n'+u12+'\n\n'
           + n2 + L2 + '\n\n' + o_l+'\n\n'+u23 +'\n\n'+ p2 + '\n\n'
           +n3 + L3 + '\n\n' + p3 +'\n\n'+o3 +'\n\n'+ u34 + '\n\n'
           +n4 + L4 + '\n\n' + p4+'\n\n'+u45+ '\n\n'
           +n5 + L5 + '\n\n'+ n6 + L6 + '\n\n' +u56)

    with open('./CNN.txt', 'w') as txtfile:
        txtfile.write(CNN)
    return CNN
if __name__ == '__main__':
    cnn = main()        

==> figs/transfer_plot/make_transfer_plot.py <==
#!/usr/bin/env python

import argparse
import numpy as np
import matplotlib.pyplot as plt

def normal(x):
    return sigm(x, 0, .7)

def transfer(x):
    return sigm(x, .05, 2)

def sigm(x, a=0, b=1):
    return a + 1./(1 + np.exp(-b*x))

def make_plot(out_fn):
    idx = np.linspace(0,10,100)
    
    plt.ylim(.4, 1.15)
    plt.xticks(())
    plt.yticks(())
    fs1 = 26
    fs2 = 18
    fs3 = 22
    plt.xlabel('Training', fontsize=fs1)
    plt.ylabel('Performance', fontsize=fs1)
    plt.plot(transfer(idx), linestyle='--', linewidth=2, label='with transfer')
    plt.plot(normal(idx), linewidth=2, label='without transfer')
    plt.text(5, .5, 'higher start', fontsize=fs2)
    plt.text(13, .85, 'higher\nslope', fontsize=fs2)
    plt.text(55, 1.08, 'higher asymptote', fontsize=fs2)
    leg = plt.legend(loc=4, frameon=False, fontsize=fs3)
    
    plt.savefig(out_fn)

def main():
    parser = argparse.ArgumentParser("Do something")
    parser.add_argument("outfile", help="output file for plot")

    args = parser.parse_args()
    make_plot(args.outfile)

if __name__ == '__main__':
    main()

